Evolutionary Multi-Objective Virtual Network Function Placement: A Formal Model and Effective Algorithms

Data centers are critical to the commercial and social activities of modern society but are also major electricity consumers. To minimize their environmental impact, it is imperative to make data centers more energy efficient while maintaining a high quality of service (QoS). Bearing this consideration in mind, we develop an analytical model using queueing theory for evaluating the QoS of a data center. Furthermore, based on this model, we develop a domain-specific evolutionary optimization framework featuring a tailored solution representation and a constraint-aware initialization operator for finding the optimal placement of virtual network functions in a data center that optimizes multiple conflicting objectives with regard to energy consumption and QoS. In particular, our framework is applicable to any existing evolutionary multi-objective optimization algorithm in a plug-in manner. Extensive experiments validate the efficiency and accuracy of our QoS model as well as the effectiveness of our tailored algorithms for virtual network function placement problems at various scales.

==> figures/batch.sh <==
pdflatex aa_expansion.tex
pdflatex add_remove.tex
pdflatex fat_tree.tex
pdflatex limited_expansion.tex
pdflatex mapping_flowchart.tex
pdflatex original_loop.tex
pdflatex simple_expansion.tex
pdflatex solution_representation.tex
pdflatex swap.tex
pdflatex unfolded_loop.tex

pdfcrop aa_expansion.pdf
pdfcrop add_remove.pdf
pdfcrop fat_tree.pdf
pdfcrop limited_expansion.pdf
pdfcrop mapping_flowchart.pdf
pdfcrop original_loop.pdf
pdfcrop simple_expansion.pdf
pdfcrop solution_representation.pdf
pdfcrop swap.pdf
pdfcrop unfolded_loop.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

==> graphs/comparison/batch.sh <==
pdflatex bfdsu.tex
pdflatex esp_vdce.tex
pdflatex qm.tex
pdflatex std.tex
pdflatex stringer.tex
pdflatex comparison.tex
pdflatex alg_fixed.tex
pdflatex previous.tex

pdfcrop bfdsu.pdf
pdfcrop esp_vdce.pdf
pdfcrop qm.pdf
pdfcrop std.pdf
pdfcrop stringer.pdf
pdfcrop comparison.pdf
pdfcrop alg_fixed.pdf
pdfcrop previous.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

==> graphs/constraints/batch.sh <==
pdflatex anti_affinity.tex
pdfcrop anti_affinity.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

cd src
# python plot_limited.py ca IBEA
# python plot_limited.py ca NSGAII
python plot_limited.py ca NSGAII

# python plot_limited.py std IBEA
# python plot_limited.py std NSGAII
python plot_limited.py std NSGAII

python make_key.py std NSGAII

cd ..

pdfcrop --margins "0 -209 0 0" key.pdf

# pdfcrop --margins "0 -35 -61 -64" ca_IBEA_LIM.pdf
pdfcrop --margins "0 0 0 -1" ca_NSGAII_LIM.pdf
# pdfcrop --margins "0 -64 -61 -64" ca_NSGAII_LIM.pdf

# pdfcrop --margins "-31 -35 -61 -64" std_IBEA_LIM.pdf
pdfcrop --margins "-50 0 0 -1" std_NSGAII_LIM.pdf
# pdfcrop --margins "-31 -64 -61 -64" std_NSGAII_LIM.pdf

==> graphs/constraints/src/heatmap.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt


def heatmap(data, row_labels, col_labels, ax=None,
            cbar_kw={}, cbarlabel="", show_color_bar=False, **kwargs):
    """
    Create a heatmap from a numpy array and two lists of labels.

    Arguments:
        data       : A 2D numpy array of shape (N,M)
        row_labels : A list or array of length N with the labels
                     for the rows
        col_labels : A list or array of length M with the labels
                     for the columns
    Optional arguments:
        ax         : A matplotlib.axes.Axes instance to which the heatmap
                     is plotted. If not provided, use current axes or
                     create a new one.
        cbar_kw    : A dictionary with arguments to
                     :meth:`matplotlib.Figure.colorbar`.
        cbarlabel  : The label for the colorbar
    All other arguments are directly passed on to the imshow call.
    """

    if not ax:
        ax = plt.gca()

    # Plot the heatmap
    if show_color_bar:
        im = ax.imshow(data, **kwargs)
    else:
        im = ax.imshow(data, aspect=0.5, **kwargs)

    # Create colorbar
    if show_color_bar:
        plt.rcParams.update({'font.size': 8})
        cbar = ax.figure.colorbar(
            im, ax=ax, **cbar_kw, orientation='horizontal', aspect=40)
        cbar.ax.set_ylabel(cbarlabel, rotation=-90, va="bottom")

    # We want to show all ticks...
    ax.set_xticks(np.arange(data.shape[1]))
    ax.set_yticks(np.arange(data.shape[0]))
    # ... and label them with the respective list entries.
    ax.set_xticklabels(col_labels)
    ax.set_yticklabels(row_labels)

    # Let the horizontal axes labeling appear on top.
    ax.tick_params(top=True, bottom=False,
                   labeltop=True, labelbottom=False)

    # Set tick label alignment.
    plt.setp(ax.get_xticklabels(), ha="center")

    # Turn spines off and create white grid.
    for edge, spine in ax.spines.items():
        spine.set_visible(False)

    ax.set_xticks(np.arange(data.shape[1]+1)-.5, minor=True)
    ax.set_yticks(np.arange(data.shape[0]+1)-.5, minor=True)
    ax.grid(which="minor", color="w", linestyle='-', linewidth=1)
    ax.tick_params(which="minor", bottom=False, left=False)

    return im


def annotate_heatmap(im, data=None, valfmt="{x:.2f}",
                     textcolors=["white", "black"],
                     threshold=0.3, **textkw):
    """
    A function to annotate a heatmap.

    Arguments:
        im         : The AxesImage to be labeled.
    Optional arguments:
        data       : Data used to annotate. If None, the image's data is used.
        valfmt     : The format of the annotations inside the heatmap.
                     This should either use the string format method, e.g.
                     "$ {x:.2f}", or be a :class:`matplotlib.ticker.Formatter`.
        textcolors : A list or array of two color specifications. The first is
                     used for values below a threshold, the second for those
                     above.
        threshold  : Value in data units according to which the colors from
                     textcolors are applied. If None (the default) uses the
                     middle of the colormap as separation.

    Further arguments are passed on to the created text labels.
    """

    if not isinstance(data, (list, np.ndarray)):
        data = im.get_array()

    # Normalize the threshold to the images color range.
    if threshold is not None:
        threshold = im.norm(threshold)
    else:
        threshold = im.norm(data.max())/2.

    # Set default alignment to center, but allow it to be
    # overwritten by textkw.
    kw = dict(horizontalalignment="center",
              verticalalignment="center")
    kw.update(textkw)

    # Get the formatter in case a string is supplied
    if isinstance(valfmt, str):
        valfmt = matplotlib.ticker.StrMethodFormatter(valfmt)

    # Loop over the data and create a `Text` for each "pixel".
    # Change the text's color depending on the data.
    texts = []
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            kw.update(color=textcolors[im.norm(data[i, j]) > threshold])
            text = im.axes.text(j, i, valfmt(data[i, j], None), **kw)
            texts.append(text)

    return texts


==> graphs/constraints/src/make_key.py <==
import numpy as np
import matplotlib
import matplotlib.font_manager as fm
import matplotlib.pyplot as plt
import heatmap as hm
import pandas

import sys

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    "font.serif": ["Helvetica"],
    'text.usetex': True,
    'pgf.rcfonts': False,
})

src_folder = '/media/joebillingsley/Data/projects/NFV_PlacementModel_Journal/processed/limited_licenses'
# src_folder = 'D:/Research/NFV_PlacementModel_Journal/processed/limited_licenses'

out_folder = '/media/joebillingsley/Data/projects/NFV_PlacementModel_Journal/paper/graphs/constraints/'
# out_folder = 'D:/Research/NFV_PlacementModel_Journal/paper/graphs/constraints/'

data = pandas.read_csv(
    src_folder + '/' + sys.argv[1] + '/' + sys.argv[2] + '/heatmap.csv', header=None)
print(data)

num_licenses = ["80%", "20%", "5%"]
percent_affected = ["10", "20", "30", "40",
                    "50", "60", "70", "80", "90", "100", ]

fig, ax = plt.subplots(figsize=(3.6,3.6))

ax.set_xlabel('VNFs affected')
ax.xaxis.set_label_position('top')

ax.set_ylabel('Licenses available')

im = hm.heatmap(data, percent_affected, num_licenses,
                ax=ax, cmap="RdYlGn", vmin=0, vmax=1, show_color_bar=True)

texts = hm.annotate_heatmap(im, valfmt="{x:.2f}")

fig.tight_layout()
fig.savefig(out_folder + 'key.pdf',
            bbox_inches='tight', orientation='portrait', transparent=True)


==> graphs/constraints/src/plot_limited.py <==
import numpy as np
import matplotlib
import matplotlib.font_manager
import matplotlib.pyplot as plt
import heatmap as hm
import pandas

import sys

matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    "font.serif": ["Helvetica"],
    'text.usetex': True,
    'pgf.rcfonts': False,
})

src_folder = '/media/joebillingsley/Data/projects/NFV_PlacementModel_Journal/processed/limited_licenses'
# src_folder = 'D:/Research/NFV_PlacementModel_Journal/processed/limited_licenses'

out_folder = '/media/joebillingsley/Data/projects/NFV_PlacementModel_Journal/paper/graphs/constraints/'
# out_folder = 'D:/Research/NFV_PlacementModel_Journal/paper/graphs/constraints/'

data = pandas.read_csv(
    src_folder + '/' + sys.argv[1] + '/' + sys.argv[2] + '/heatmap.csv', header=None)
print(data)

num_licenses = ["5\%", "20\%", "80\%"]
percent_affected = ["100\%", "90\%", "80\%", "70\%",
                    "60\%", "50\%", "30\%", "30\%", "20\%", "10\%", ]

fig, ax = plt.subplots()

ax.set_xlabel('VNFs affected')
ax.xaxis.set_label_position('top')

ax.set_ylabel('Licenses available')

im = hm.heatmap(data, percent_affected, num_licenses,
                ax=ax, cmap="RdYlGn", vmin=0, vmax=1)

plt.rcParams.update({'font.size': 10})

texts = hm.annotate_heatmap(im, valfmt="{x:.2f}")

fig.tight_layout()
fig.savefig(out_folder + sys.argv[1] + '_' + sys.argv[2] + '_LIM.pdf',
            bbox_inches='tight', orientation='portrait', transparent=True)


==> graphs/general/batch.sh <==
pdflatex p_feasible.tex
pdfcrop p_feasible.pdf

pdflatex model_sim.tex
pdfcrop model_sim.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

==> graphs/initialization/batch.sh <==
pdflatex generic.tex
pdflatex tailored.tex
pdflatex uniform.tex
pdflatex initialisation.tex

pdfcrop generic.pdf
pdfcrop tailored.pdf
pdfcrop uniform.pdf
pdfcrop initialisation.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

==> graphs/model/batch.sh <==
pdflatex length_used.tex
pdflatex mm1.tex
pdflatex mm1k.tex
pdflatex proposed.tex
pdflatex resources_energy.tex
pdflatex constant_energy.tex
pdflatex models.tex

pdfcrop length_used.pdf
pdfcrop mm1.pdf
pdfcrop mm1k.pdf
pdfcrop proposed.pdf
pdfcrop resources_energy.pdf
pdfcrop constant_energy.pdf
pdfcrop models.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

==> graphs/moeas/batch.sh <==
pdflatex comparison.tex
pdflatex ibea.tex
pdflatex moead.tex
pdflatex nsgaii.tex

pdfcrop comparison.pdf
pdfcrop ibea.pdf
pdfcrop nsgaii.pdf
pdfcrop moead.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz

==> graphs/solution_representation/batch.sh <==
pdflatex comparison.tex
pdfcrop comparison.pdf

rm *.log
rm *.aux
rm *.fdb_latexmk
rm *.fls
rm *.synctex.gz
